A contractible Schiffer counterexample on the half-sphere

We show the existence of a family of nontrivial smooth contractible domains on the sphere that admit Neumann eigenfunctions of the Laplacian which are constant on the boundary. These domains are contained on the half-sphere, in stark contrast with the rigidity literature for Serrin-type problems. The proof relies on a local bifurcation argument around the family of geodesic disks centered at the north pole. We combine the use of anisotropic H\"older spaces for the functional setting with computer-assisted techniques to check the bifurcation conditions.

==> CAP_V6_SubmissionVersion.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "5fbc784d-97d8-44af-8f08-274c08de9693",
   "metadata": {},
   "outputs": [],
   "source": [
    "# IN THIS CELL WE INITIALIZE THE CODE AND COMPUTE THE TAYLOR SERIES OF P, Q\n",
    "# UP TO ORDER K. THIS COMPUTATION IS SYMBOLIC, AND WE STORE THE TAYLOR COEFFICIENTS\n",
    "# AS POLYNOMIALS OF lam \n",
    "#===================================================================================\n",
    "\n",
    "# lam is a symbolic variable for the eigenvalue\n",
    "# L is the angular mode for the Dirichlet eigenfunction which is always 8 in our paper\n",
    "# K is the number of computed Taylor series coefficients\n",
    "lam = var('lam')\n",
    "L = 8\n",
    "K = 100\n",
    "\n",
    "# We set the precision for our real ball field\n",
    "# We will mainly work with RR which defines intervals via balls (center & radius)\n",
    "# We use RIF when we want to define an interval via its endpoints\n",
    "prec = 200\n",
    "RR = RealBallField(prec)\n",
    "RIF = RealIntervalField(prec)\n",
    "\n",
    "gamma = RR(3)/RR(2)\n",
    "\n",
    "# We implement the Taylor series coefficients from equations (2.5)-(2.6)\n",
    "def Taylor_Coeffs(K_max, ell):\n",
    "    pp = list(var('p_%d' % i) for i in (0..K_max))\n",
    "    qq = list(var('q_%d' % i) for i in (0..K_max))\n",
    "\n",
    "    # Initial conditions for the recurrences\n",
    "    # The terms 0*lam ensure Sage stores them as polynomials in lambda\n",
    "    # For the index k = 0 we just store in pp[0] and qq[0] the value of the Taylor coefficient\n",
    "    # without the k(k+ell) division (which would be singular for k = 0)\n",
    "    pp[0] = 1+0*lam\n",
    "    pp[1] = -lam\n",
    "    pp[2] = lam * (2 + lam / (1 + ell)) \n",
    "    \n",
    "    qq[0] = 0*lam\n",
    "    qq[1] = -1+0*lam\n",
    "    qq[2] = 2 + 2 * lam / (1+ell)\n",
    "\n",
    "    # Recurrence for p_k \n",
    "    # p_{k+1} = -(2 + lam/(k*(k+ell)))*p_k - p_{k-1}\n",
    "    # Recurrence for q_k\n",
    "    # q_{k+1} = -(2 + lam/(k*(k+ell)))*q_k - (1/(k*(k+ell)))*p_k - q_{k-1}\n",
    "    for k in (2..K_max-1):\n",
    "        factor = (2 + lam / (k * (k + ell))).expand()\n",
    "        pp[k+1] = (-factor * pp[k] - pp[k-1]).expand()\n",
    "        qq[k+1] = (-factor * qq[k] - (1 / (k * (k + ell))) * pp[k] - qq[k-1]).expand()\n",
    "        \n",
    "    return pp, qq\n",
    "\n",
    "# We store the radial coefficients with neu (since they are used for Neumann)\n",
    "# We store the coefficients with mode L with dir (since they are used for Dirichlet)\n",
    "pp_neu, qq_neu = Taylor_Coeffs(K+2, 0)\n",
    "pp_dir, qq_dir = Taylor_Coeffs(K+2, L)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "3574dd12-0a0d-4352-afda-af7e84e26f4c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# IN THIS CELL WE IMPLEMENT A INTERVAL ARITHMETIC VERSION OF THE LEGENDRE FUNCTIONS\n",
    "# AS WELL AS THEIR DERIVATIVES WITH RESPECT TO RHO OR LAMBDA\n",
    "#==============================================================================\n",
    "\n",
    "def my_legendre(lam_V, rho_V, ell, char):\n",
    "    \"\"\"\n",
    "    Rigorously computes the associated Legendre polynomial P or its indicial\n",
    "    derivative Q (and their first derivatives) using a Taylor series in rho\n",
    "    and a rigorous tail bound.\n",
    "\n",
    "    Args:\n",
    "        lam_V (RealBall): The eigenvalue lambda.\n",
    "        rho_V (RealBall): The coordinate rho = tan(theta/2).\n",
    "        ell (int): The angular mode (0 for Neumann, 8 for Dirichlet).\n",
    "        char (str): Specifies the function to compute:\n",
    "                    'P' for P_{alpha, l}\n",
    "                    'P_prime' for d/d(rho) P_{alpha, l}\n",
    "                    'Q' for d/d(lam) P_{alpha, l}\n",
    "                    'Q_prime' for d/d(rho) d/d(lam) P_{alpha, l}\n",
    "\n",
    "    Returns:\n",
    "        RealBall: The computed value as an interval.\n",
    "    \"\"\"\n",
    "\n",
    "    # We select the appropriate Taylor series depending on ell (0 or 8) and \n",
    "    # having a P-type series or a Q-type series\n",
    "    if ell == 8:\n",
    "        if char in ['P', 'P_prime']:\n",
    "            poly_coeffs_symbolic = pp_dir\n",
    "        elif char in ['Q', 'Q_prime']:\n",
    "            poly_coeffs_symbolic = qq_dir\n",
    "        else:\n",
    "            raise ValueError(\"Invalid character for ell=8. Use 'P', 'P_prime', 'Q', or 'Q_prime'.\")\n",
    "    elif ell == 0:\n",
    "        if char in ['P', 'P_prime']:\n",
    "            poly_coeffs_symbolic = pp_neu\n",
    "        elif char in ['Q', 'Q_prime']:\n",
    "            poly_coeffs_symbolic = qq_neu\n",
    "        else:\n",
    "            raise ValueError(\"Invalid character for ell=0. Use 'P', 'P_prime', 'Q', or 'Q_prime'.\")\n",
    "    else:\n",
    "        raise ValueError(\"Error: We only precomputed the series for ell = 0, 8.\")\n",
    "\n",
    "    # ======== We substitute lam by lam_V on poly_coeffs_symbolic and obtain intervals containing the Taylor coefficients =====\n",
    "    # The fundamental property is that the interval coefs[i] contains poly_coeffs_symbolic[i] for any value of lamb in the interval lam_V \n",
    "    subs = {lam: lam_V}\n",
    "    coefs = [RR(0)] * (K + 2)\n",
    "    for i in range(K + 2):\n",
    "        coefs[i] = RR(poly_coeffs_symbolic[i](subs))\n",
    "\n",
    "    # === We compute the main sum (the truncated series) ===\n",
    "    # This is done for the function value or its derivative based on 'char'.\n",
    "    if char in ['P', 'Q']:\n",
    "        # We initialize with pp[0] = 1 if P or qq[0] = 0 if Q\n",
    "        series_sum = RR(0)\n",
    "        if char == 'P':\n",
    "            series_sum = RR(1)\n",
    "        \n",
    "        # We sum the contributions up to K\n",
    "        for k in range(1, K):\n",
    "            series_sum += coefs[k] / (RR(k) * (RR(k) + RR(ell))) * rho_V**(2*k)\n",
    "        \n",
    "        # Multiply by the outer rho^ell factor\n",
    "        main_sum = rho_V**ell * series_sum\n",
    "\n",
    "    elif char in ['P_prime', 'Q_prime']:\n",
    "        # In the case of derivatives we compute series for both the function and its derivative\n",
    "        # For exmaple, for char = P_prime we compute the main term for both P (series_sum_val) and P_prime (series_deriv_sum)\n",
    "        # since the series P will also appear when the derivative hits the rho^ell term\n",
    "\n",
    "        # We initialize\n",
    "        series_sum_val = RR(0)\n",
    "        series_deriv_sum = RR(0)\n",
    "        if char == 'P_prime':\n",
    "            series_sum_val = RR(1)\n",
    "            \n",
    "        # We compute the series\n",
    "        for k in range(1, K):\n",
    "            term = coefs[k] / (RR(k) * (RR(k) + RR(ell))) * rho_V**(2*k)\n",
    "            series_sum_val += term\n",
    "            \n",
    "            deriv_term = coefs[k] / (RR(k) * (RR(k) + RR(ell))) * (2*k) * rho_V**(2*k-1)\n",
    "            series_deriv_sum += deriv_term\n",
    "        \n",
    "        # Combine parts using the product rule.\n",
    "        main_sum = ell * rho_V**(ell-1) * series_sum_val + rho_V**ell * series_deriv_sum\n",
    "\n",
    "    else:\n",
    "        raise ValueError(f\"char argument must be P, Q, P_prime or Q_prime\")\n",
    "        \n",
    "    #print(\"Main sum = \", main_sum)\n",
    "\n",
    "    \n",
    "    # === Now, we compute the rigorous error bound for the tail ===\n",
    "    # === We start by checking the conditions on our Lemma 2.4\n",
    "\n",
    "    # ==== We verify the condition from the Lemma for the induction to hold:\n",
    "    # (gamma - 1)^2 / gamma >= 2 * lam / ((K+2)*(K+2+ell))\n",
    "\n",
    "    lhs_check = (gamma - RR(1))**2 / gamma\n",
    "    rhs_check = 2 * abs(lam_V) / (RR(K+2) * (RR(K+2) + RR(ell)))\n",
    "    if lhs_check.upper() < rhs_check.lower():\n",
    "            raise ValueError(f\"Gamma condition failed: {lhs_check} is strictly less than {rhs_check}\")\n",
    "    #else:\n",
    "    #        print(\"Gamma condition verified.\")\n",
    "\n",
    "    # ======= We determine the bounding constant C from Lemma 2.4.\n",
    "    # C must bound |p_{K+1}+p_K|, |q_{K+1}+q_K|, etc.\n",
    "    if ell == 0:\n",
    "        bound1 = abs(RR(pp_neu[K+1](subs)) + RR(pp_neu[K](subs))) / lam_V\n",
    "        bound2 = abs(RR(qq_neu[K+1](subs)) + RR(qq_neu[K](subs)))\n",
    "        bound3 = abs(RR(pp_neu[K+1](subs))) * (gamma - RR(1)) / lam_V\n",
    "        bound4 = abs(RR(qq_neu[K+1](subs))) * (gamma - RR(1))\n",
    "\n",
    "    elif ell == 8:\n",
    "        bound1 = abs(RR(pp_dir[K+1](subs)) + RR(pp_dir[K](subs))) / lam_V\n",
    "        bound2 = abs(RR(qq_dir[K+1](subs)) + RR(qq_dir[K](subs)))\n",
    "        bound3 = abs(RR(pp_dir[K+1](subs))) * (gamma - RR(1)) / lam_V\n",
    "        bound4 = abs(RR(qq_dir[K+1](subs))) * (gamma - RR(1))\n",
    "    else: \n",
    "        raise ValueError(f\"We only have implementations for ell = 0, 8\")\n",
    "\n",
    "    C = max(bound1, bound2, bound3, bound4)\n",
    "    #print(\"C has value \", C, \" and type \", type(C))\n",
    "\n",
    "    # ====== We verify the radius of convergence condition rho^2 gamma < 1\n",
    "    rho_sq_gamma = abs(rho_V**2 * gamma)\n",
    "    if rho_sq_gamma.upper() >= 1:\n",
    "        raise ValueError(f\"The tail does not converge for those values of gamma, rho \")\n",
    "    #else: \n",
    "    #    print(\"rho_V contained in the ball of convergence and rho/ROC = \", sqrt(rho_sq_gamma))\n",
    "\n",
    "\n",
    "    # ======== We compute the tail error using the formulas from Lemma 2.4\n",
    "    # The common factor to all tail bounds is C rho^(2K+ell+1)gamma / ((gamma-1)(1-rho^2gamma) K)\n",
    "    \n",
    "    main_factor = C * rho_V^(RR(2*K) + RR(ell) + RR(1)) * gamma / ((gamma - RR(1)) * (RR(1)-rho_sq_gamma) * RR(K))\n",
    "\n",
    "    # Now, we separate on each case for the tail bound\n",
    "    if char == 'P':\n",
    "        tail_error = main_factor * rho_V * lam_V / RR(K+ell)\n",
    "    elif char == 'P_prime':\n",
    "        tail_error = main_factor * RR(2) * lam_V\n",
    "    elif char == 'Q':\n",
    "        tail_error = main_factor * rho_V / RR(K+ell)\n",
    "    elif char == 'Q_prime':\n",
    "        tail_error = main_factor * RR(2)\n",
    "    else:\n",
    "        raise ValueError(f\"char argument must be P, Q, P_prime or Q_prime\")\n",
    "\n",
    "    # ====== Finally, since we have the main_sum and the bound for the tail contribution, we simply add the tail as an error\n",
    "    #print(\"Sum: \", main_sum)\n",
    "    #print(\"Tail error: \", tail_error)\n",
    "    error_radius = tail_error.upper()\n",
    "\n",
    "    error_interval = RR(RIF(-error_radius, error_radius))\n",
    "    final_result = main_sum + error_interval\n",
    "    return final_result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "43b64333-142d-4728-b9fd-f61c085e1439",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Interval for a = [ 0.47743656824152983791576680455606002118074115969648119062185 ,  0.47743656824158046745947488016738498306512639146603760309518 ]\n",
      "\n",
      "Interval for nu = [ 11.927452453922525463780315250345021027555958426091820001602 ,  11.927452453923128975605655018379924747762288461672142148018 ]\n",
      "\n",
      "===================\n",
      "Proof of (CAP-B)\n",
      "===================\n",
      "\n",
      "First line of conditions \n",
      "P_{lam_l, 8}(rho_u) =  [1.17476454929e-18 +/- 3.63e-30]\n",
      "P_{lam_u, 8}(rho_l) =  [-9.1354964023e-19 +/- 2.30e-30]\n",
      "(d/drho) P_{lam, 8}(rho) =  [-0.000492206 +/- 5.42e-10]\n",
      "--------------------------\n",
      "\n",
      " Second line of conditions \n",
      "P_{lam_l, 0}'(rho_u) =  [-1.2902088e-13 +/- 4.71e-21]\n",
      "P_{lam_u, 0}'(rho_l) =  [1.6833517e-13 +/- 5.27e-21]\n",
      "(d/dlambda) P_{lam, 0}'(rho) =  [-0.19131 +/- 6.15e-6]\n",
      "\n",
      "===========================\n",
      "Proof of second part of (CAP-AD)\n",
      "===========================\n",
      "\n",
      "Q_{lam^aux}^8 (rho^I) = [ -2.5900295281733976481515625376242406494845831604764116061748e-6 ,  -2.4790164276040532067750486321628166510958316047641160617472e-7 ]\n",
      "\n",
      "===========================\n",
      "Proof of second part of (CAP-LN)\n",
      "===========================\n",
      "\n",
      "P_{12}^0'(rho)=  [-0.2720875484 +/- 6.69e-11]\n",
      "P_{13}^0'(rho)=  [0.0807036622 +/- 7.32e-11]\n",
      "P_{42}^0'(rho)=  [0.20128084 +/- 7.85e-9]\n",
      "P_{43}^0'(rho)=  [-0.0616226 +/- 1.13e-8]\n",
      "P_{89}^0'(rho)=  [-0.198322 +/- 9.23e-7]\n",
      "P_{90}^0'(rho)=  [0.020387 +/- 7.82e-7]\n",
      "\n",
      "===================\n",
      "Proof of (CAP-T)\n",
      "===================\n",
      "\n",
      "Transversality term =  [-2.106e-5 +/- 6.67e-9]\n",
      "Q_lambda^8 (rho) =  [-1.418957e-6 +/- 3.63e-13]\n",
      "Q_lambda^0' (rho) =  [-0.19131 +/- 6.15e-6]\n",
      "\n",
      "===================\n",
      "Proof of (CAP-NR)\n",
      "===================\n",
      "\n",
      "P_lambda^0 (rho) =  [0.24127 +/- 4.86e-6]\n"
     ]
    }
   ],
   "source": [
    "# IN THIS CELL WE PROVE THE FULL LEMMA 2.5 EXCEPT FOR THE FIRST ITEM OF (AD)\n",
    "# WHICH IS DEFERRED TO THE NEXT CELLS\n",
    "\n",
    "# We define the endpoints of our box. They are intervals which are ensured to\n",
    "# contain the exact values of rho_l, rho_u, lam_l, lam_u\n",
    "rho_l = RR(594723480694931) / RR(1e15)\n",
    "rho_u = RR(594723480694970) / RR(1e15)\n",
    "lam_l = RR(154191574494505) / RR(1e12)\n",
    "lam_u = RR(154191574494520) / RR(1e12)\n",
    "\n",
    "# Now we define the intervals defining our box\n",
    "rho_I = RR(RIF(rho_l.lower(), rho_u.upper()))\n",
    "lam_I = RR(RIF(lam_l.lower(), lam_u.upper()))\n",
    "\n",
    "# We recover nu and a via nu = -1/2 + sqrt(1 + lam)/2\n",
    "# and a = (1-rho^2)/(1+rho^2)\n",
    "a_I = (RR(1) - rho_I**2) / (RR(1) + rho_I**2)\n",
    "nu_I = -RR(1)/RR(2) + sqrt(RR(1)/RR(4) + lam_I)\n",
    "print(\"Interval for a = [\", a_I.lower(), \", \", a_I.upper(), \"]\")\n",
    "print(\"\\nInterval for nu = [\", nu_I.lower(), \", \", nu_I.upper(), \"]\")\n",
    "\n",
    "\n",
    "#==== Now, we proceed with the proof of the Lemma 2.5\n",
    "#==== We start with the proof of CAP-B\n",
    "\n",
    "print(\"\\n===================\")\n",
    "print(\"Proof of (CAP-B)\")\n",
    "print(\"===================\\n\")\n",
    "print(\"First line of conditions \")\n",
    "print(\"P_{lam_l, 8}(rho_u) = \", my_legendre(lam_l, rho_u, 8, 'P'))\n",
    "print(\"P_{lam_u, 8}(rho_l) = \", my_legendre(lam_u, rho_l, 8, 'P'))\n",
    "print(\"(d/drho) P_{lam, 8}(rho) = \", my_legendre(lam_I, rho_I, 8, 'P_prime'))\n",
    "print(\"--------------------------\")\n",
    "\n",
    "print(\"\\n Second line of conditions \")\n",
    "print(\"P_{lam_l, 0}'(rho_u) = \", my_legendre(lam_l, rho_u, 0, 'P_prime'))\n",
    "print(\"P_{lam_u, 0}'(rho_l) = \", my_legendre(lam_u, rho_l, 0, 'P_prime'))\n",
    "print(\"(d/dlambda) P_{lam, 0}'(rho) = \", my_legendre(lam_I, rho_I, 0, 'Q_prime'))\n",
    "\n",
    "\n",
    "#========== Now we proceed with the proof of the second part of (AN)\n",
    "\n",
    "print(\"\\n===========================\")\n",
    "print(\"Proof of second part of (CAP-AD)\")\n",
    "print(\"===========================\\n\")\n",
    "\n",
    "lam_aux = RR(1541914)/RR(10000)\n",
    "my_interval = RR(RIF(lam_aux.lower(), lam_u.upper()))\n",
    "result = my_legendre(my_interval, rho_I, 8, 'Q')\n",
    "\n",
    "# Sage sometimes print bigger intervals than the ones computed, in order\n",
    "# to get shorter expressions (still, always guaranteeing that the printed interval contains\n",
    "# the interval being computed, so that the printed result is still rigorous).\n",
    "# To avoid that, for this computation, we explicitly print the lower and upper bound:\n",
    "print(\"Q_{lam^aux}^8 (rho^I) = [\", result.lower(), \", \", result.upper(), \"]\")\n",
    "\n",
    "\n",
    "#======= We proceed with the proof of CAP-LN\n",
    "\n",
    "print(\"\\n===========================\")\n",
    "print(\"Proof of second part of (CAP-LN)\")\n",
    "print(\"===========================\\n\")\n",
    "\n",
    "print(\"P_{12}^0'(rho)= \", my_legendre(RR(12), rho_I, 0, 'P_prime'))\n",
    "print(\"P_{13}^0'(rho)= \", my_legendre(RR(13), rho_I, 0, 'P_prime'))\n",
    "print(\"P_{42}^0'(rho)= \", my_legendre(RR(42), rho_I, 0, 'P_prime'))\n",
    "print(\"P_{43}^0'(rho)= \", my_legendre(RR(43), rho_I, 0, 'P_prime'))\n",
    "print(\"P_{89}^0'(rho)= \", my_legendre(RR(89), rho_I, 0, 'P_prime'))\n",
    "print(\"P_{90}^0'(rho)= \", my_legendre(RR(90), rho_I, 0, 'P_prime'))\n",
    "\n",
    "\n",
    "#========= Proof of transversality\n",
    "\n",
    "print(\"\\n===================\")\n",
    "print(\"Proof of (CAP-T)\")\n",
    "print(\"===================\\n\")\n",
    "\n",
    "first_term_Q = my_legendre(lam_I, rho_I, 8, 'Q')\n",
    "second_term_Q = my_legendre(lam_I, rho_I, 0, 'Q_prime')\n",
    "first_term_P = RR(4) * lam_I / (RR(1)+rho_I**2)**2 * my_legendre(lam_I, rho_I, 0, 'P')\n",
    "second_term_P = my_legendre(lam_I, rho_I, 8, 'P_prime')\n",
    "\n",
    "transversality_term = first_term_Q * first_term_P + second_term_Q * second_term_P\n",
    "print(\"Transversality term = \", transversality_term)\n",
    "print(\"Q_lambda^8 (rho) = \", first_term_Q)\n",
    "print(\"Q_lambda^0' (rho) = \", second_term_Q)\n",
    "\n",
    "\n",
    "# ===== Proof of non-resonance\n",
    "print(\"\\n===================\")\n",
    "print(\"Proof of (CAP-NR)\")\n",
    "print(\"===================\\n\")\n",
    "\n",
    "result = my_legendre(lam_I, rho_I, 0, 'P')\n",
    "print(\"P_lambda^0 (rho) = \", result)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "dccffd40-1962-4b9e-9019-3aac36ef7399",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Here we implement our branch and bound algorithm in order to prove the first part of (AD) in Lemma 2.5\n",
    "\n",
    "# Check_interval tries to check if the function is != 0 on the interval left_V.lower(), right_V.upper()\n",
    "# by considering mid_V to be the midpoint, checking the value of the function there, and using\n",
    "# intermediate value theorem with the derivative being computed on the full interval containing left_V, right_V\n",
    "\n",
    "# We refer to the explanation on the proof of Lemma 2.5 for the specific application \n",
    "def check_interval_empty(left_V, right_V, rho_V, ell, char):\n",
    "    # We create an interval containing both left_V and right_V\n",
    "    int_V = RR(RIF(left_V.lower(), right_V.upper()))\n",
    "    \n",
    "    # We compute d/dlambda(legendre) on the full interval\n",
    "    # Recall from the proof of Lemma 2.5 that we call that interval beta\n",
    "    if char == 'P':\n",
    "        beta = my_legendre(int_V, rho_V, ell, 'Q')\n",
    "    elif char == 'P_prime':\n",
    "        beta = my_legendre(int_V, rho_V, ell, 'Q_prime')\n",
    "    else:\n",
    "        raise ValueError(f\"char argument must be P or Q to have an available lambda derivative\")\n",
    "    \n",
    "    # We compute the midpoint and radius. Recall from the proof of Lemma 2.5 that\n",
    "    # alpha contains the Legendre function evaluated at lambda = mid_V and rho = rho_V\n",
    "    mid_V = (left_V + right_V)/RR(2)\n",
    "    rad_V = (right_V - left_V)/RR(2)\n",
    "    alpha = my_legendre(mid_V, rho_V, ell, char)\n",
    "\n",
    "    # We check the interval value theorem condition to verify the Legendre function does not vanish\n",
    "    # We refer to the proof of Lemma 2.5 for the derivation of that condition\n",
    "    rad_ball = rad_V.union(-rad_V)\n",
    "    res_V = alpha + rad_ball * beta\n",
    "    return (res_V != 0)\n",
    "\n",
    "# Here, we implement our branch and bound algorithm\n",
    "def recursive_check(left_V, right_V, rho_V, ell, char):\n",
    "    print(\"I am looking at [\", left_V.n(), \", \", right_V.n(), \"]\")\n",
    "\n",
    "    # If the interval is of size < 1e-6 we stop and the check fails\n",
    "    if right_V.lower() - left_V.upper() < 1e-6:\n",
    "        raise ValueError(f\"Tolerance reached at [\", left_V, \", \", right_V, \"]\")\n",
    "\n",
    "    # We try to check the whole interval [left_V, right_V]\n",
    "    # If we succeed, we return true\n",
    "    # If we do not succeed, we split the interval in two halves and try again each half\n",
    "    bool0 = check_interval_empty(left_V, right_V, rho_V, ell, char)\n",
    "    if bool0:\n",
    "        return True\n",
    "    else:\n",
    "        mid_V = (left_V + right_V)/2\n",
    "        bool1 = recursive_check(left_V, mid_V, rho_V, ell, char)\n",
    "        bool2 = recursive_check(mid_V, right_V, rho_V, ell, char)\n",
    "    return (bool1 & bool2)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "aab06091-a658-4908-b8f7-141529a21758",
   "metadata": {},
   "outputs": [],
   "source": [
    "# We execute the branch and bound to check that P_{lambda}^8 (rho) != 0 for all lambda between 2 and lam_aux\n",
    " \n",
    "time1 = cputime()\n",
    "recursive_check(RR(2), lam_aux, rho_I, 8, 'P')\n",
    "time2 = cputime()\n",
    "print(\"Total time for the branch and bound: \", time2-time1)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.5.rc0",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

